Multiple Signal Classification Based Joint Communication and Sensing System

Joint communication and sensing (JCS) has become a promising technology for mobile networks because of its higher spectrum and energy efficiency. Up to now, the prevalent fast Fourier transform (FFT)-based sensing method for mobile JCS networks is on-grid based, and the grid interval determines the resolution. Because the mobile network usually has limited consecutive OFDM symbols in a downlink (DL) time slot, the sensing accuracy is restricted by the limited resolution, especially for velocity estimation. In this paper, we propose a multiple signal classification (MUSIC)-based JCS system that can achieve higher sensing accuracy for the angle of arrival, range, and velocity estimation, compared with the traditional FFT-based JCS method. We further propose a JCS channel state information (CSI) enhancement method by leveraging the JCS sensing results. Finally, we derive a theoretical lower bound for sensing mean square error (MSE) by using perturbation analysis. Simulation results show that in terms of the sensing MSE performance, the proposed MUSIC-based JCS outperforms the FFT-based one by more than 20 dB. Moreover, the bit error rate (BER) of communication demodulation using the proposed JCS CSI enhancement method is significantly reduced compared with communication using the originally estimated CSI.

==> plot_BER_1_511.m <==
% RMSE_Range_result = RMSE_Range_result./100;
% RMSE_vel_result = RMSE_vel_result./15;
QAM_range = [4,16,64];
beta_QAM_range_Str = sprintfc('%g',QAM_range);


figure(1),
semilogy(SNR_range_1,biterror_rate_result_1([1],:),'-.d','LineWidth',2,'MarkerSize',8);
hold on
semilogy(SNR_range_1,biterror_rate_result_1([2],:),'-*','LineWidth',2,'MarkerSize',8);
semilogy(SNR_range_1,biterror_rate_result_1([3],:),'-<','LineWidth',2,'MarkerSize',8);
semilogy(SNR_range_511,biterror_rate_result_511([1],:),'-^','LineWidth',2,'MarkerSize',8);
semilogy(SNR_range_511,biterror_rate_result_511([2],:),':v','LineWidth',2,'MarkerSize',8);
semilogy(SNR_range_511,biterror_rate_result_511([3],:),'--s','LineWidth',2,'MarkerSize',8);

legend({[beta_QAM_range_Str{1},' QAM 1-code CD-OFDM processing',' BER'],...
        [beta_QAM_range_Str{2},' QAM 1-code CD-OFDM processing',' BER'],...
        [beta_QAM_range_Str{3},' QAM 1-code CD-OFDM processing',' BER'],...
        [beta_QAM_range_Str{1},' QAM 511-code CD-OFDM processing',' BER'],...
        [beta_QAM_range_Str{2},' QAM 511-code CD-OFDM processing',' BER'],...
        [beta_QAM_range_Str{3},' QAM 511-code CD-OFDM processing',' BER'],...
       },'FontSize',16)
   grid on
axis([-30,40,1e-10,1])
xlabel('SINR/dB','FontSize',23);
ylabel('BER','FontSize',23);
set(gca,'FontSize',20);
hold off


figure(2),
% SNR_range = -30:2:30;
plot(SNR_range_1,RMSE_Range_result_1([1],:),'-.d','LineWidth',2,'MarkerSize',8);
hold on
plot(SNR_range_1,RMSE_Range_result_1([2],:),'-*','LineWidth',2,'MarkerSize',8);
plot(SNR_range_1,RMSE_Range_result_1([3],:),'-<','LineWidth',2,'MarkerSize',8);
plot(SNR_range_511,RMSE_Range_result_511([1],:),'-^','LineWidth',2,'MarkerSize',8);
plot(SNR_range_511,RMSE_Range_result_511([2],:),':v','LineWidth',2,'MarkerSize',8);
plot(SNR_range_511,RMSE_Range_result_511([3],:),'--s','LineWidth',2,'MarkerSize',8);
% axis([0,1,0,6e7])
% title(' UB-ACSA versus radar power ratio \it\beta_R','FontSize',23);
xlabel('SINR /dB','FontSize',23);
ylabel('RMSE for range estimation','FontSize',23);
legend({[beta_QAM_range_Str{1},' QAM 1-code CD-OFDM processing',' Range RMSE'],...
        [beta_QAM_range_Str{2},' QAM 1-code CD-OFDM processing',' Range RMSE'],...
        [beta_QAM_range_Str{3},' QAM 1-code CD-OFDM processing',' Range RMSE'],...
        [beta_QAM_range_Str{1},' QAM 511-code CD-OFDM processing',' Range RMSE'],...
        [beta_QAM_range_Str{2},' QAM 511-code CD-OFDM processing',' Range RMSE'],...
        [beta_QAM_range_Str{3},' QAM 511-code CD-OFDM processing',' Range RMSE'],...
       },'FontSize',16)
hold off
axis([-20,30,0,1200])
set(gca,'FontSize',20);

figure(3),
plot(SNR_range_1,RMSE_vel_result_1([1],:),'-->','LineWidth',2,'MarkerSize',8);
hold on
plot(SNR_range_1,RMSE_vel_result_1([2],:),'-.p','LineWidth',2,'MarkerSize',8);
plot(SNR_range_1,RMSE_vel_result_1([3],:),':h','LineWidth',2,'MarkerSize',8);
plot(SNR_range_511,RMSE_vel_result_511([1],:),'-^','LineWidth',2,'MarkerSize',8);
plot(SNR_range_511,RMSE_vel_result_511([2],:),':v','LineWidth',2,'MarkerSize',8);
plot(SNR_range_511,RMSE_vel_result_511([3],:),'--s','LineWidth',2,'MarkerSize',8);

xlabel('SNR /dB','FontSize',23);
ylabel('RMSE for velocity estimation','FontSize',23);
legend({[beta_QAM_range_Str{1},' QAM 1-code CD-OFDM processing',' Velocity RMSE'],...
        [beta_QAM_range_Str{2},' QAM 1-code CD-OFDM processing',' Velocity RMSE'],...
        [beta_QAM_range_Str{3},' QAM 1-code CD-OFDM processing',' Velocity RMSE'],...
        [beta_QAM_range_Str{1},' QAM 511-code CD-OFDM processing',' Velocity RMSE'],...
        [beta_QAM_range_Str{2},' QAM 511-code CD-OFDM processing',' Velocity RMSE'],...
        [beta_QAM_range_Str{3},' QAM 511-code CD-OFDM processing',' Velocity RMSE'],...
       },'FontSize',16)
hold off
axis([-20,30,0,230])
set(gca,'FontSize',20);
